Two-loop Prediction of the Anomalous Magnetic Moment of the Muon in the Two-Higgs Doublet Model with GM2Calc 2

We present an extension of the GM2Calc software to calculate the muon anomalous magnetic moment ($a_\mu^{\text{BSM}}$) in the Two-Higgs Doublet Model. The Two-Higgs Doublet Model is one of the simplest and most popular extensions of the Standard Model. It is one of the few single field extensions that can give large contributions to $a_\mu^{\text{BSM}}$. It is essential to include two-loop corrections to explain the long standing discrepancy between the Standard Model prediction and the experimental measurement in the Two-Higgs Doublet Model. The new version GM2Calc 2 implements the state of the art two-loop calculation for the general, flavour violating Two-Higgs Doublet Model as well as for the flavour aligned Two-Higgs Doublet Model and the type I, II, X and Y flavour conserving variants. Input parameters can be provided in either the gauge basis or the mass basis, and we provide an easy to use SLHA-like command-line interface to specify these. Using this interface users may also select between Two-Higgs Doublet Model types and choose which contributions to apply. In addition, GM2Calc 2 also provides interfaces in C++, C, Python and Mathematica, to make it easy to interface with other codes.

==> anc/running_FATHDM.m <==
(* ::Package:: *)

Install["bin/gm2calc.mx"];

CalcAmu[mA_] :=
    {amu2LF, Damu} /. GM2CalcAmuTHDMMassBasis[
        yukawaType        -> 5,
        Mhh               -> { 125, 150 },
        MAh               -> mA,
        MHp               -> 150,
        sinBetaMinusAlpha -> 0.999,
        lambda6           -> 0,
        lambda7           -> 0,
        TB                -> 2.,
        m122              -> 3187.3 + 3.27803*mA + 0.0165557*mA^2,
        zetau             -> -0.1,
        zetad             -> -0.1,
        zetal             -> 50
    ];

(* mA values in [20,60] GeV *)
mAValues = Subdivide[20, 60, 200];

(* calculation w/o running couplings *)
GM2CalcSetFlags[runningCouplings -> False];
noRunning = CalcAmu /@ mAValues;

(* calculation w/ running couplings *)
GM2CalcSetFlags[runningCouplings -> True];
withRunning = CalcAmu /@ mAValues;

data = { mAValues,
         noRunning[[All,1]], noRunning[[All,2]],
         withRunning[[All,1]], withRunning[[All,2]] };

Export["running_FATHDM.txt", N @ Transpose @ data, "Table"];

